Estimating influenza incidence using search query deceptiveness and generalized ridge regression

Seasonal influenza is a sometimes surprisingly impactful disease, causing thousands of deaths per year along with much additional morbidity. Timely knowledge of the outbreak state is valuable for managing an effective response. The current state of the art is to gather this knowledge using in-person patient contact. While accurate, this is time-consuming and expensive. This has motivated inquiry into new approaches using internet activity traces, based on the theory that lay observations of health status lead to informative features in internet data. These approaches risk being deceived by activity traces having a coincidental, rather than informative, relationship to disease incidence; to our knowledge, this risk has not yet been quantitatively explored. We evaluated both simulated and real activity traces of varying deceptiveness for influenza incidence estimation using linear regression. We found that deceptiveness knowledge does reduce error in such estimates, that it may help automatically-selected features perform as well or better than features that require human curation, and that a semantic distance measure derived from the Wikipedia article category tree serves as a useful proxy for deceptiveness. This suggests that disease incidence estimation models should incorporate not only data about how internet features map to incidence but also additional data to estimate feature deceptiveness. By doing so, we may gain one more step along the path to accurate, reliable disease incidence estimation using internet data. This capability would improve public health by decreasing the cost and increasing the timeliness of such estimates.

==> anc/abstract.txt <==
Supplemental data for: Estimating influenza incidence using search query
deceptiveness and generalize ridge regression
------------------------------------------------------------------------

Reid Priedhorsky
Ashlynn R. Daughton
Martha Barnard
Fiona O’Connell
Dave Osthus

LA-UR 18-24465

This abstract describes the files and fields in this dataset.


S1_Dataset_ILI.xls
------------------

Influenza-like-illness (ILI) data from the Centers for Disease Control and
Prevention (CDC). These data are publically available. Our value-add is simply
to clarify the dates and reformat the data.

Tab ILINet_National:

  This is an unchanged download from the CDC.

  REGION TYPE: Always “National”.
  REGION: Always “X”.
  YEAR: Year of row.
  WEEK: Week number of row.
  % WEIGHTED: National ILI average, weighted by state population.
  % UNWEIGHTED: National ILI average, unweighted.
  AGE n-m (6 columns): ILI case count in the specified age range.
  ILITOTAL: Total ILI case count (all ages).
  NUM. OF PROVIDERS: Number of reporting ILI providers.
  TOTAL PATIENTS: Total number of patients seen at reporting ILI providers.

Tab data:

  Reformatted version of ILINet_National.

  Start date: Sunday starting the week.
  End date: Saturday ending the week.
  Year: Year of row.
  Week: Week number of row.
  provider_ct: Number of reporting ILI providers.
  national: National ILI average, weighted by state population.


S2_Dataset_en+Influenza.xlsx
----------------------------

Mapping of Wikipedia article URLs to Google search queries and topics.

Row 1 gives totals of each column.

article: Wikipedia article URL.
raw query: Google search query string derived from Wikipedia article URL.
topic: Google search topic we think best matches the Wikipedia article.
topic code: Hexadecimal code for Google search topic.
raw found: 1 if query string found in the Google Health Trends API, 0 if not.
topic found: 1 if topic found in GHT API, 0 if not.
notes: Explanation for why the topic does or does not match.


S3_Dataset_synthetic.xls
------------------------

Synthetic features used in our study.

Column “Start date”: Sunday starting the week.
Remaining columns: Value of synthetic feature i on that week.


S4_Figures.zip
--------------

Zip file containing various figures. The content is appended to this abstract.

